Computing Coherent Sets using the Fokker-Planck Equation

We perform a numerical approximation of coherent sets in finite-dimensional smooth dynamical systems by computing singular vectors of the transfer operator for a stochastically perturbed flow. This operator is obtained by solution of a discretized Fokker-Planck equation. For numerical implementation, we employ spectral collocation methods and an exponential time differentiation scheme. We experimentally compare our approach to the more classical method by Ulam that is based on integration of the exact transfer operator.

==> code/example1/quadgyre_fokker.m <==
% computation of coherent sets for a quadruple gyre system
%
%  Andreas Denner and Oliver Junge, TUM, 2015

M = 15; x = 2/M*(0:M-1)'; [X,Y] = meshgrid(x);     % collocation points
D = 1i*ifftshift(-(M-1)/2:(M-1)/2)';    % derivative in frequency space
Dy = D*ones(1,M); Dx = -ones(M,1)*D';
ep = 0.02; L = ep^2/2*(Dy.^2+Dx.^2);                 % Laplace operator

%% vector field
dl = 0.25; om = 2*pi;
f = @(t,x) dl*sin(om*t).*x.^2 + (1-2*dl*sin(om*t)).*x;
df = @(t,x) 2*dl*sin(om*t).*x + 1-2*dl*sin(om*t);
g = @(t,x,y) sin(pi*f(t,x)).*cos(pi*f(t,y)).*df(t,y);
w = @(t,v) -1/2*(Dx.*fft2(-g(t,X,Y).*ifft2(v))+Dy.*fft2(g(t,Y,X).*ifft2(v)) + fft2(-g(t,X,Y).*ifft2(Dx.*v))+fft2(g(t,Y,X).*ifft2(Dy.*v)));
v = @(t,x) reshape(w(t,reshape(x,M,M)),M^2,1);

%% intial values
N = 5;                                     % number of basis functions
U0 = zeros(M,M,M,M); 
for k = 1:M, for l = 1:M, U0(k,l,k,l) = 1; end, end
Y0 = U0(:,:,[1:(N-1)/2+1,(M-1)-((N-1)/2-2):M], ...
            [1:(N-1)/2+1,(M-1)-((N-1)/2-2):M]);

%% time integration / construction of transfer operator
t0 = 0; t1 = 10.25; m = 50; h = (t1-t0)/m; 
P = zeros(M^2,N^2);
for l = 1:N
    for k = 1:N
        y0 = reshape(Y0(:,:,k,l),M^2,1);
        P(:,N*(l-1)+k) = etdrk4(t0,m,h,L,v,y0);  
    end
end
[UU,S,VV] = svd(P); diag(S);      % compute singular values and vectors      

%% plot singular vectors
figure(1); clf; p = 128; [Xp,Yp] = meshgrid(2*(0:p-1)/p);
for j = 2
   v = reshape(VV(:,j),N,N)';  
   vp = zeros(p); 
   vp([1:(N+1)/2,p-(N-1)/2+1:p],[1:(N+1)/2,p-(N-1)/2+1:p]) = v*p^2/N^2;
   vp = ifft2(vp,'symmetric'); 
   %vp = vp/(sum(abs(vp(:,j)))/p^2*(2)^2);
   vp=vp/max(max(abs(vp)));    
   surf(Xp,Yp,vp), shading flat, view(90,90), caxis([-1 1]), axis equal, hold on, axis off, axis tight
 %  contour3(Xp,Yp,vp,[-0.5 -0.5],'linecolor',[0.95 0.95 0.95],'linewidth',4); 
 %  contour3(Xp,Yp,vp,[0.5 0.5],'k','linewidth',4); 
%     axis off; filename = sprintf('%d_%d_eps=%g_right_%d.png',M,N,ep,j);
%     print('-r300','-dpng','tmp.png');
%     unix(['convert -trim tmp.png ' filename]);
end



==> figures/quadgyre_field.m <==
f = @(t,x) 0.25*sin(2*pi*t)*x;
g = @(t,x) pi*(f(t,x.^2)+(x-2*f(t,x)));

t = 0;
N = 16; h = 2*pi/N; x = h*(0:N)'; 
[X,Y] = meshgrid(x);                    % collocation points

U = -sin(g(t,X/pi)).*cos(g(t,Y/pi)).*(2*f(t,Y/pi)+1-2*f(t,1));
V =  cos(g(t,X/pi)).*sin(g(t,Y/pi)).*(2*f(t,X/pi)+1-2*f(t,1));

clf; quiver(X,Y,U,V,'LineWidth',2); axis square
set(gca,'xtick',[],'ytick',[]); axis([0 2*pi 0 2*pi])
print -depsc quadgyre_0.eps

%%
t = 10.25;
U = -sin(g(t,X/pi)).*cos(g(t,Y/pi)).*(2*f(t,Y/pi)+1-2*f(t,1));
V =  cos(g(t,X/pi)).*sin(g(t,Y/pi)).*(2*f(t,X/pi)+1-2*f(t,1));

clf; quiver(X,Y,U,V,'LineWidth',2); axis square
set(gca,'xtick',[],'ytick',[]); axis([0 2*pi 0 2*pi])
print -depsc quadgyre_10.eps

